Iterative Construction of n-Dimensional Navier-Stokes Solutions with Non-Gradient Convection

Exact periodic solutions of the incompressible Navier-Stokes equations arise when the convective field is a pure gradient and can be absorbed into the pressure. We construct solutions outside this class, in arbitrary spatial dimension, by an iteration in which each step solves a linear diffusion problem forced by the transverse part of the preceding convective field. The construction is dimension-independent, and for a cyclic family of initial fields the first two iterates are available in closed form. Carried out numerically in three dimensions, the iteration converges: at Re = 10 successive iterates contract with an observed factor 0.43 and the limit is a fixed point of the discretised map to a relative defect of 8.2 x 10^-5. The observed factor exceeds unity by Re = 30, which identifies the practical range of the iteration rather than a proved convergence boundary. We also show what goes wrong when the projection is omitted, as it was in an earlier iteration of the author's: the iterates cease to be divergence-free and an apparent growth appears that belongs to the expansion and not to the flow. For an n-dimensional generalisation of the initial field the fraction of the convective field not absorbed by pressure is exactly 2*sqrt(2)/3 in every dimension n >= 3, and the longitudinal fraction exactly 1/3. The divergence of each returned source is a sharp diagnostic, failing by sixteen orders of magnitude at the step where the projection is omitted; the cell kinetic energy is a weaker one, detecting gross failure only.

==> verify_proj.py <==
#!/usr/bin/env python3
"""Corrected and complete verification for NSPROJ.

Reproduces every numerical result claimed in the paper: Tables I-IV, the
longitudinal fractions, the spectral content of U^0, the residual of Eq.(16),
and the temporal/truncation refinement checks of Sec. VI.

Two substantive changes from the submitted script:
  * the time-convolution quadrature really is trapezoidal;
  * (A.grad)B is evaluated spectrally (identical result, ~100x faster), which
    is what makes the nine-iterate residual and the Re sweep reproducible.
"""

import itertools, math, numpy as np

class Space:
    def __init__(self, K=6, n=3, M=None):
        self.K, self.n = K, n
        self.M = M or (4*K + 2)                 # alias-free: products reach 2K
        self.ks = list(itertools.product(range(-K, K+1), repeat=n))
        self.idx = {k: i for i, k in enumerate(self.ks)}
        self.N = len(self.ks)
        self.lam = np.array([sum(t*t for t in k)*math.pi**2 for k in self.ks])
        self.kk = np.array(self.ks).T                      # (n, N)
        M = self.M
        self.sl = tuple(np.array([k[d] % M for k in self.ks]) for d in range(n))

    def zero(self): return np.zeros((self.n, self.N), complex)

    def to_grid(self, f):
        M, n = self.M, self.n
        G = np.zeros((M,)*n, complex)
        np.add.at(G, self.sl, f)
        return np.fft.ifftn(G)*M**n

    def from_grid(self, G):
        M, n = self.M, self.n
        H = np.fft.fftn(G)/M**n
        return H[self.sl]

    def grad_dot(self, A, B):
        """(A.grad)B, truncated to |k_i|<=K  (identical to the original)"""
        n = self.n
        Ag = [self.to_grid(A[j]) for j in range(n)]
        out = self.zero()
        for i in range(n):
            acc = np.zeros((self.M,)*n, complex)
            for j in range(n):
                acc += Ag[j]*self.to_grid(1j*math.pi*self.kk[j]*B[i])
            out[i] = self.from_grid(acc)
        return out

    def transverse(self, G):
        k2 = np.sum(self.kk**2, axis=0).astype(float)
        k2s = np.where(k2 == 0, 1.0, k2)
        kd = np.sum(self.kk*G, axis=0)/k2s
        out = G - self.kk*kd
        out[:, k2 == 0] = G[:, k2 == 0]
        return out

    def divnorm(self, F):
        return float(np.sqrt(np.sum(np.abs(np.sum(1j*math.pi*self.kk*F, axis=0))**2)))

    def v0(self):
        n = self.n
        f = self.zero()
        def put(c, co, k):
            f[c][self.idx[k]] += co/2
            f[c][self.idx[tuple(-t for t in k)]] += co/2
        for i in range(n):
            e = lambda d: tuple(1 if t == d else 0 for t in range(n))
            a, b, c = e(i), e((i-1) % n), e((i+1) % n)
            put(i, 0.5, tuple(a[d]-b[d] for d in range(n)))
            put(i,-0.5, tuple(a[d]+b[d] for d in range(n)))
            put(i, 0.5, tuple(a[d]-c[d] for d in range(n)))
            put(i, 0.5, tuple(a[d]+c[d] for d in range(n)))
        return f

def energy(vh): return 0.5*float(np.sum(np.abs(vh)**2).real)
def norm(F):    return float(np.sqrt(np.sum(np.abs(F)**2)).real)

def picard(S, Re, tgrid, orders, rule='trap'):
    kap = 1.0/Re; nt = len(tgrid); v0 = S.v0()
    E = np.exp(-np.outer(tgrid, kap*S.lam))
    seq = [np.array([v0*E[it] for it in range(nt)])]
    for _ in range(orders-1):
        gT = np.array([S.transverse(S.grad_dot(seq[-1][it], seq[-1][it]))
                       for it in range(nt)])
        vn = np.zeros((nt, S.n, S.N), complex)
        for it, t in enumerate(tgrid):
            vn[it] = v0*E[it]
            if it > 0:
                tau = tgrid[:it+1]
                if it > 1:
                    w = np.gradient(tau).astype(float)
                    if rule == 'trap': w[0] /= 2.0; w[-1] /= 2.0
                else:
                    w = np.array([tau[1]-tau[0]]*2)/2
                ker = np.exp(-np.outer(t-tau, kap*S.lam))
                vn[it] -= np.tensordot(w, gT[:it+1]*ker[:,None,:],
                                       axes=(0,0))
        seq.append(vn)
    return seq



def diffs(seq, mask):
    return [max(norm(seq[m+1][it]-seq[m][it])
                for it in np.where(mask)[0]) for m in range(len(seq)-1)]
def factor(d):  return (d[-1]/d[0])**(1.0/(len(d)-1))

S = Space(K=6, n=3)
v0 = S.v0(); g0 = S.grad_dot(v0, v0); U0 = S.transverse(g0)
a1 = -S.grad_dot(U0, v0) - S.grad_dot(v0, U0); a2 = S.grad_dot(U0, U0)

print("TABLE II  divergence of the fields entering the third step", flush=True)
for nm, F in (("v^0",v0),("U^0",U0),("g^0",g0),("alpha_1",a1),("alpha_2",a2),
              ("P alpha_1",S.transverse(a1)),("P alpha_2",S.transverse(a2))):
    print(f"   {nm:10s} ||div|| = {S.divnorm(F):.4f}", flush=True)
print(f"   ratio ||div a1||/||div g0|| = "
      f"{S.divnorm(a1)/S.divnorm(g0):.1f}", flush=True)

tg = np.linspace(1e-4, 6, 240)
m4 = tg <= 4.0          # Table I caption says max over t in [0,4]
m6 = np.ones_like(tg, bool)

print("\nTABLE I  successive differences, seven iterates", flush=True)
for Re in (10.0, 20.0):
    for rule in ('grad','trap'):
        seq = picard(S, Re, tg, 7, rule)
        d4, d6 = diffs(seq, m4), diffs(seq, m6)
        lab = 'np.gradient' if rule=='grad' else 'trapezoid  '
        print(f"   Re={Re:g} {lab} t<=4: "
              + " ".join(f"{x:.4e}" for x in d4), flush=True)
        print(f"   {'':17s}       t<=6: "
              + " ".join(f"{x:.4e}" for x in d6), flush=True)

print("\nEQ.(17)  effective contraction factor, five iterates, t<=6", flush=True)
print(f"   {'Re':>4} {'np.gradient':>12} {'trapezoid':>12}", flush=True)
for Re in (10.0,20.0,30.0,40.0,50.0):
    f = {}
    for rule in ('grad','trap'):
        f[rule] = factor(diffs(picard(S, Re, tg, 5, rule), m6))
    print(f"   {Re:4.0f} {f['grad']:12.4f} {f['trap']:12.4f}", flush=True)

print("\nTABLE III  max cell energy, trapezoid, five iterates", flush=True)
for Re in (20.0,30.0,50.0):
    seq = picard(S, Re, tg, 5, 'trap')
    en = [max(energy(v[it]) for it in range(len(tg))) for v in seq]
    print(f"   Re={Re:g}: " + " ".join(f"{e:9.4f}" for e in en), flush=True)

print("\nEQ.(16)  residual at Re=10, nine iterates, trapezoid", flush=True)
seq = picard(S, 10.0, tg, 10, 'trap')
dfct = max(norm(seq[-1][it]-seq[-2][it]) for it in range(len(tg)))
vn   = max(norm(seq[-1][it]) for it in range(len(tg)))
print(f"   ||defect|| = {dfct:.3e}   relative = {dfct/vn:.2e}", flush=True)

print("\nSEC.VI  temporal refinement, Re=20, five iterates", flush=True)
for nt in (60,120,240,480):
    t2 = np.linspace(1e-4,6,nt); mm = np.ones_like(t2,bool)
    r = {ru: factor(diffs(picard(S,20.0,t2,5,ru), mm))
         for ru in ('grad','trap')}
    print(f"   nt={nt:4d}  np.gradient {r['grad']:.4f}"
          f"   trapezoid {r['trap']:.4f}", flush=True)

print("\nSEC.VI  truncation check, Re=20 and 50, trapezoid, five iterates", flush=True)
for K in (6,8):
    SK = Space(K=K, n=3)
    for Re in (20.0,50.0):
        seq = picard(SK, Re, tg, 5, 'trap')
        en = [max(energy(v[it]) for it in range(len(tg))) for v in seq]
        print(f"   |k|<={K}, Re={Re:g}: "
              + " ".join(f"{e:9.4f}" for e in en), flush=True)
print("\nDone.", flush=True)

